NNLO $N$-jettiness soft function for processes with massless and massive partons

We compute the NNLO QCD contribution to the $N$-jettiness soft function for processes with two massive and an arbitrary number of massless final-state hard partons. The cancellation of all divergencies is demonstrated analytically. The finite remainder of the soft function is calculated numerically without an infrared regulator. The calculation employs the recently proposed method that uses the so-called inclusive $N$-jettiness variable to simplify the computation of the non-iterative contribution to the soft function.

==> anc/A3gg_integrands.wl <==
(* ::Package:: *)

(* ============================================================================= *)
(*                                                                               *)
(*              NNLO N-jettiness soft function for processes                     *)
(*                   with massless and massive partons                           *)
(*                                                                               *)
(*    Authors: Prem Agarwal, Kirill Melnikov, Ivan Pedron, Andrey Pikelner       *)
(*                                                                               *)
(* ============================================================================= *)


(* ============================================================================= *)
(*                                                                               *)
(*           Integrands for A_IJ^(3) gluonic contribution calculation            *)
(*                                                                               *)
(*  Notation used:                                                               *)
(*      mmI     = m_I^2,      m_I is the mass of dipole momenta I                *)
(*      mmJ     = m_J^2,      m_J is the mass of dipole momenta J                *)
(*      pIpJ    = p_I . p_J,  scalar product of dipole momenta I and J           *)
(*      xi,x    = integration parameters                                         *)
(*                                                                               *)
(*      xi appers from one of combinations (al,be) = {(1,xi), (xi,1)}            *)
(*                                                                               *)
(*  Optional parameters, by default set to 1:                                    *)
(*      mu  -  renormalization scale                                             *)
(*      ub  -  Laplace transform parameter                                       *)
(*       Q  -  arbitrary jettiness normalization                                 *)
(*                                                                               *)
(* ============================================================================= *)


(* ============================================================================= *)
(*                                                                               *)
(*                      Double emission subtraction term                         *)
(*                                                                               *)
(*       Integrand for 2d (x,xi) integration, (al,be) = {(1,xi), (xi,1)}         *)
(*                                                                               *)
(* ============================================================================= *)

fDelta[mmI_, mmJ_, pIpJ_][al_, be_, x_, mu_:1, ub_:1, Q_:1] :=
        Module[{vIJ, sIJ, rho, z, xI, xJ, xIJ, etaI, etaJ,
                d2, rootRatio, rootH, cI, cJ, logScale, common,
                leg, dilogPair, b1, b2, b3, b4},
               (* *)
               vIJ = Sqrt[1 - mmI*mmJ/pIpJ^2];
               sIJ = pIpJ*(1 + vIJ);
               (*  *)
               rho = mmI*mmJ/sIJ^2;
               z = be*sIJ/(al*mmI);
               (*  *)
               xI = 4*x*z/(1 + z)^2;
               xJ = 4*x*rho*z/(1 + rho*z)^2;
               xIJ = 2*x*(1 + rho)*z/((1 + z)*(1 + rho*z));
               (*  *)
               etaI = Sqrt[1 - xI];
               etaJ = Sqrt[1 - xJ];
               (*  *)
               d2 = 2 - xIJ;
               (*  *)
               rootRatio = Sqrt[1 - xI*xJ/d2^2];
               (*  *)
               rootH = ArcTanh[rootRatio]/rootRatio;
               (*  *)
               cJ = rootRatio/(1 + rootRatio - xJ/d2);
               cI = cJ*d2*(1 + rootRatio)/xI;
               (*  *)
               logScale = Log[(mu ub)^4 sIJ^2/(16*al^2*be^2*x*(1 - x)*Q^4)];
               (*  *)
               common = Pi^2/6 + (Log[xI/4]^2 + Log[xJ/4]^2)/8
                        - logScale*Log[xI*xJ/16]/4;
               (*  *)
               leg[y_] := Module[{eta = Sqrt[1 - y], h},
                                 h = ArcTanh[eta];
                                 (2 - y)*(y^2 - xIJ)/(4*(1 - y)*eta)*
                                 (h^2 + logScale*h + PolyLog[2, 2*eta/(1 + eta)])];
               (*  *)
               dilogPair[c_, eta_] := PolyLog[2, 1 - c*(1 - eta)] + PolyLog[2, 1 - c*(1 + eta)];
               (*  *)
               b1 = (xI*(xI - xIJ)/(xI - 1) + xJ*(xJ - xIJ)/(xJ - 1))*(2 + logScale)/4;
               (*  *)
               b2 = leg[xI] + leg[xJ] + xIJ*common;
               (*  *)
               b3 = (xI + xJ - xIJ)*(-common
                                     - (dilogPair[cI, etaI] - dilogPair[cJ, etaJ])/(2*rootRatio)
                                     + rootH*(2*logScale - Log[xI*xJ*(cI*cJ)^2])/4);
               (*  *)
               b4 = (2*xIJ - xI - xJ)/(2*vIJ)*(
                       + PolyLog[2, -z]
                       - PolyLog[2, -rho*z]
                       + dilogPair[(1 + rho*z)/2, etaJ]
                       - dilogPair[(1 + z)/2, etaI]);
               (*  *)
               -1/(4*al*be*x^2)*(b1 + b2 + b3 + b4)
        ]; 


(* ============================================================================= *)
(*                                                                               *)
(*                Combined single emission contributions                         *)
(*                                                                               *)
(*       Integrand for 1d (xi) integration, (al,be) = {(1,xi), (xi,1)}           *)
(*                                                                               *)
(* ============================================================================= *)

fG[mmI_, mmJ_, pIpJ_][al_, be_, mu_:1, ub_:1, Q_:1] :=
        Module[{vIJ, sIJ, norm, rho, rI, rJ, d, logRho, logRatio,
                asym, logT, logRhoBar, li2, leg, c3, c2, c1, c0,qI,qJ,
                born, alphaSPart},
               (*  *)
               vIJ = Sqrt[1 - mmI*mmJ/pIpJ^2];
               sIJ = pIpJ*(1 + vIJ);
               (*  *)
               norm = al^2*mmI + be^2*mmJ + 2*al*be*pIpJ;
               (*  *)
               rI = mmI*(be*mmJ + al*sIJ)/(sIJ*(al*mmI + be*sIJ));
               rJ = mmJ*(al*mmI + be*sIJ)/(sIJ*(be*mmJ + al*sIJ));
               rho = rI*rJ;
               (*  *)
               d = 2 - (1 + vIJ)*(rI + rJ);
               (*  *)
               logRho = Log[rho];
               logRatio = Log[rI/rJ];
               (*  *)
               asym = (rI - rJ)*logRatio;
               (*  *)
               logT = Log[(mu ub)^2 sIJ^3/(16*al*be*norm*Q^2)];
               (*  *)
               logRhoBar = 2*Log[1 - rho];
               (*  *)
               leg[r_] := Module[{h = Log[r]},Log[1 - r]*h^2 + 2*h*PolyLog[2, r] - 2*PolyLog[3, r]];
               (*  *)
               c3 = -2*d*vIJ;
               (*  *)
               c2 = 3*d*(1 - vIJ)*logRho;
               (*  *)
               c1 = d*(12*PolyLog[2, rho] - 2*(7 - vIJ)*Pi^2 + 6*logRho*logRhoBar)
                    + 3*(d - 2)*vIJ*(logRho^2 + logRatio^2)/2
                    - 3*(1 + vIJ)*asym*logRho;
               (*  *)
               c0 = 12*(d - 1)*vIJ*(leg[rI] + leg[rJ])
                    + 12*(d/2 - (d - 1)*vIJ)*logRho*PolyLog[2, rho]
                    - 24*d*PolyLog[3, 1 - rho]
                    - 12*(d - 2*(d - 1)*vIJ)*PolyLog[3, rho]
                    + (1 + vIJ)*asym*(7*Pi^2 - 3*logRho*logRhoBar - 6*PolyLog[2, rho])
                    + 3*d*(1 - vIJ)*logRho*logRatio^2/4
                    + vIJ*(14*Pi^2*logRho - 24*Zeta[3])
                    + d*((1 - vIJ)*logRho^3/4 + (6 - 13*vIJ)*Pi^2*logRho
                         - 12*Pi^2*logRhoBar + (12 - 208*vIJ)*Zeta[3]);

               (*  *)
               qI = (al*mmI + be*pIpJ*(1 + vIJ))/2;
               qJ = (be*mmJ + al*pIpJ*(1 + vIJ))/2;
               (*  *)
               born = (2pIpJ*qI*qJ - mmI*qJ^2 - mmJ*qI^2)/(qI^2*qJ^2);
               alphaSPart = -11*sIJ*born*(5*Pi^2 + 6*Log[(mu ub)^2 sIJ/(4*al*be)/Q^2]^2)/576;
               (* RV + NLO *)
               pIpJ/(48*vIJ*norm)*(((c3*logT + c2)*logT + c1)*logT + c0) + alphaSPart
        ];


(* ============================================================================= *)
(*                                                                               *)
(*                Double emission contributions for x->0                         *)
(*                                                                               *)
(*       Integrand for 1d (xi) integration, (al,be) = {(1,xi), (xi,1)}           *)
(*                                                                               *)
(* ============================================================================= *)

fGG[mmI_, mmJ_, pIpJ_][al_, be_, mu_:1, ub_:1, Q_:1] :=
        Module[{vIJ, sIJ, norm, zI, zJ, logLIJ, leg,
                fI, fJ, gI, gJ, bI, bJ, c2, c1, c0},
               (*  *)
               vIJ = Sqrt[1 - mmI*mmJ/pIpJ^2];
               sIJ = pIpJ*(1 + vIJ);
               (*  *)
               norm = al^2*mmI + be^2*mmJ + 2*al*be*pIpJ;
               (*  *)
               zI = be*sIJ/(al*mmI);
               zJ = be*mmJ/(al*sIJ);
               (*  *)
               logLIJ = Log[(mu ub)^2 sIJ/(4*al*be)/Q^2];
               (*  *)
               leg[z_] := Module[{u = Log[z], h = Log[1 + z], f, li2},
                                 f = u - 2*h;
                                 li2 = PolyLog[2, -z];
                                 {f,
                                  u^2 + 4*li2,
                                  u^3 + 7*Pi^2*u - 4*h^3 + 12*(f*li2 + PolyLog[3, -z] + 2*PolyLog[3, z/(1 + z)])
                                 }];
               (*  *)
               {fI, gI, bI} = leg[zI];
               {fJ, gJ, bJ} = leg[zJ];
               (*  *)
               c2 = 22 + 6*(fI + fJ) + 6*Log[zI/zJ]/vIJ;
               (*  *)
               c1 = 134/3 + 10*Pi^2 - 3*(fI^2 + fJ^2) - 3*(gI - gJ)/vIJ;
               (*  *)
               c0 = (fI^3 + fJ^3 + 7*Pi^2*(fI + fJ))/2 + (bI - bJ)/(2*vIJ) + 404/9 + 11*Pi^2 + 116*Zeta[3];
               (*  *)
               al*be*(pIpJ^2 - mmI*mmJ)/(6*norm^2)*(((8*logLIJ + c2)*logLIJ + c1)*logLIJ + c0)
     ];

